The physical and chemical structure of Sagittarius B2, VIII. Full molecular line survey of hot cores

The giant molecular cloud complex Sagittarius B2 (Sgr~B2) in the central molecular zone of our Galaxy hosts several high-mass star formation sites, with Sgr~B2(M) and Sgr~B2(N) being the main centers of activity. This analysis aims to comprehensively model each core spectrum, considering molecular lines, dust attenuation, and free-free emission interactions. We describe the molecular content analysis of each hot core and identify the chemical composition of detected sources. Using ALMA's high sensitivity, we aim to characterize the hot core population in Sgr~B2(M) and N, gaining a better understanding of the different evolutionary phases of star formation processes in this complex. We conducted an unbiased ALMA spectral line survey of 47 sources in band 6 (211-275 GHz). Chemical composition and column densities were derived using XCLASS, assuming local thermodynamic equilibrium. Quantitative descriptions for each molecule were determined, considering all emission and absorption features across the spectral range. Temperature and velocity distributions were analyzed, and derived abundances were compared with other spectral line surveys. We identified 65 isotopologs from 41 different molecules, ranging from light molecules to complex organic compounds, originating from various environments. Most sources in the Sgr~B2 complex were assigned different evolutionary phases of high-mass star formation. Sgr~B2(N) hot cores show more complex molecules such as CH$_3$OH, CH$_3$OCHO, and CH$_3$OCH$_3$, while M cores contain lighter molecules such as SO$_2$, SO, and NO. Some sulfur-bearing molecules are more abundant in N than in M. The derived molecular abundances can be used for comparison and to constrain astrochemical models. Inner sources in both regions were generally more developed than outer sources, with some exceptions.

==> figures/molecules/move.sh <==
#!/bin/bash

# Set the directory containing the files
dir="/home/moeller/Dokumente/plots/"

# Change to the directory
cd "$dir" || exit

# Get the list of files
files=$(ls)

# Initialize counter and subdirectory index
count=0
index=0

# Loop through files
for file in $files; do
    # Create new subdirectory if needed
    if [ $count -eq 0 ]; then
        mkdir "subdir_$index"
        index=$((index+1))
    fi

    # Move file to subdirectory
    mv "$file" "subdir_$((index-1))"
    count=$((count+1))

    # Reset count if 30 files moved
    if [ $count -eq 30 ]; then
        count=0
    fi
done

